Local Order Average-Atom Interatomic Potentials

This article describes an extension to the effective Average-Atom (AA) method for random alloys to account for local ordering (short-range order) effects by utilizing information from partial radial distribution functions. The new Local Order Average-Atom (LOAA) method is rigorously derived based on statistical mechanics arguments and validated for non-stoichiometric binary 2D hexagonal crystals and 3D FeNiCr and NiAl alloys whose ground state is obtained through Monte Carlo sampling. Material properties for these alloys computed from atomistic simulations using standard interatomic potentials (IPs) exhibit a strong dependence on local ordering that is captured by simulations with effective LOAA IPs, but not the original AA method. The advantage of LOAA is that it requires smaller system sizes to achieve statistically converged results and therefore enables the simulation of complex materials, such as high-entropy alloys, at a fraction of the computational cost of standard IPs.

==> SM_LOAA_LAMMPS_code/LOAA-src/compute_displace_atom.cpp <==
// clang-format off
/* ----------------------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   https://www.lammps.org/, Sandia National Laboratories
   LAMMPS development team: developers@lammps.org

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

#include "compute_displace_atom.h"

#include "atom.h"
#include "domain.h"
#include "error.h"
#include "fix_store_atom.h"
#include "fix_store_global.h"
#include "group.h"
#include "input.h"
#include "memory.h"
#include "modify.h"
#include "update.h"
#include "variable.h"

#include <cmath>
#include <cstring>

using namespace LAMMPS_NS;

/* ---------------------------------------------------------------------- */

ComputeDisplaceAtom::ComputeDisplaceAtom(LAMMPS *lmp, int narg, char **arg) :
  Compute(lmp, narg, arg),
  displace(nullptr), id_fix(nullptr), id_fix2(nullptr)
{
  if (narg < 3) error->all(FLERR,"Illegal compute displace/atom command");

  peratom_flag = 1;
  size_peratom_cols = 4;
  create_attribute = 1;

  // optional args

  refreshflag = 0;
  rvar = nullptr;

  int iarg = 3;
  while (iarg < narg) {
    if (strcmp(arg[iarg],"refresh") == 0) {
      if (iarg+2 > narg)
        error->all(FLERR,"Illegal compute displace/atom command");
      refreshflag = 1;
      delete [] rvar;
      rvar = utils::strdup(arg[iarg+1]);
      iarg += 2;
    } else error->all(FLERR,"Illegal compute displace/atom command");
  }

  // error check

  if (refreshflag) {
    ivar = input->variable->find(rvar);
    if (ivar < 0)
      error->all(FLERR,"Variable name for compute displace/atom does not exist");
    if (input->variable->atomstyle(ivar) == 0)
      error->all(FLERR,"Compute displace/atom variable "
                 "is not atom-style variable");
  }

  // create a new fix STORE style
  // id = compute-ID + COMPUTE_STORE, fix group = compute group

  id_fix = utils::strdup(std::string(id) + "_COMPUTE_STORE");
  fix = dynamic_cast<FixStoreAtom *>(
    modify->add_fix(fmt::format("{} {} STORE/ATOM 3 0 0 1", id_fix, group->names[igroup])));
  id_fix2 = utils::strdup(std::string(id) + "_BOX_STORE");
  fix2 = dynamic_cast<FixStoreGlobal *>(
    modify->add_fix(fmt::format("{} {} STORE/GLOBAL 18 1", id_fix2, group->names[igroup])));

  // calculate xu,yu,zu for fix store array
  // skip if reset from restart file

  if (fix->restart_reset) fix->restart_reset = 0;
  else {
    double **xoriginal = fix->astore;

    double **x = atom->x;
    int *mask = atom->mask;
    imageint *image = atom->image;
    int nlocal = atom->nlocal;

    for (int i = 0; i < nlocal; i++)
      if (mask[i] & groupbit) domain->unmap(x[i],image[i],xoriginal[i]);
      else xoriginal[i][0] = xoriginal[i][1] = xoriginal[i][2] = 0.0;

    // h0_inv 0-5
  fix2->vstore[0]=domain->h_inv[0];
  fix2->vstore[1]=domain->h_inv[1];
  fix2->vstore[2]=domain->h_inv[2];
  fix2->vstore[3]=domain->h_inv[3];
  fix2->vstore[4]=domain->h_inv[4];
  fix2->vstore[5]=domain->h_inv[5];
  // h0 6-11
  fix2->vstore[6]=domain->h[0];
  fix2->vstore[7]=domain->h[1];
  fix2->vstore[8]=domain->h[2];
  fix2->vstore[9]=domain->h[3];
  fix2->vstore[10]=domain->h[4];
  fix2->vstore[11]=domain->h[5];
  // prd0 12-14
  fix2->vstore[12]=domain->xprd;
  fix2->vstore[13]=domain->yprd;
  fix2->vstore[14]=domain->zprd;
  // boxlo0 15-17
  fix2->vstore[15]=domain->boxlo[0];
  fix2->vstore[16]=domain->boxlo[1];
  fix2->vstore[17]=domain->boxlo[2];
  }

  // per-atom displacement array

  nmax = nvmax = 0;
  varatom = nullptr;
}

/* ---------------------------------------------------------------------- */

ComputeDisplaceAtom::~ComputeDisplaceAtom()
{
  // check nfix in case all fixes have already been deleted

  if (modify->nfix) modify->delete_fix(id_fix);
  if (modify->nfix) modify->delete_fix(id_fix2);

  delete [] id_fix;
  delete [] id_fix2;
  memory->destroy(displace);
  delete [] rvar;
  memory->destroy(varatom);
}

/* ---------------------------------------------------------------------- */

void ComputeDisplaceAtom::init()
{
  // set fix which stores original atom coords

  fix = dynamic_cast<FixStoreAtom *>(modify->get_fix_by_id(id_fix));
  if (!fix) error->all(FLERR,"Could not find compute displace/atom fix with ID {}", id_fix);

  if (refreshflag) {
    ivar = input->variable->find(rvar);
    if (ivar < 0)
      error->all(FLERR,"Variable name for compute displace/atom does not exist");
  }
}

/* ---------------------------------------------------------------------- */

void ComputeDisplaceAtom::compute_peratom()
{
  invoked_peratom = update->ntimestep;

  // grow local displacement array if necessary

  if (atom->nmax > nmax) {
    memory->destroy(displace);
    nmax = atom->nmax;
    memory->create(displace,nmax,4,"displace/atom:displace");
    array_atom = displace;
  }

  // dx,dy,dz = displacement of atom from original position
  // original unwrapped position is stored by fix
  // for triclinic, need to unwrap current atom coord via h matrix

  double **xoriginal = fix->astore;

  double **x = atom->x;
  int *mask = atom->mask;
  imageint *image = atom->image;
  int nlocal = atom->nlocal;

  double *h = domain->h;
  double xprd = domain->xprd;
  double yprd = domain->yprd;
  double zprd = domain->zprd;

  int xbox,ybox,zbox;
  double dx,dy,dz;

  if (domain->triclinic == 0) {
    for (int i = 0; i < nlocal; i++)
      if (mask[i] & groupbit) {
        xbox = (image[i] & IMGMASK) - IMGMAX;
        ybox = (image[i] >> IMGBITS & IMGMASK) - IMGMAX;
        zbox = (image[i] >> IMG2BITS) - IMGMAX;
        dx = x[i][0] + xbox*xprd - xoriginal[i][0];
        dy = x[i][1] + ybox*yprd - xoriginal[i][1];
        dz = x[i][2] + zbox*zprd - xoriginal[i][2];
        displace[i][0] = dx;
        displace[i][1] = dy;
        displace[i][2] = dz;
        displace[i][3] = sqrt(dx*dx + dy*dy + dz*dz);
      } else displace[i][0] = displace[i][1] =
               displace[i][2] = displace[i][3] = 0.0;

  } else {
    for (int i = 0; i < nlocal; i++)
      if (mask[i] & groupbit) {
        xbox = (image[i] & IMGMASK) - IMGMAX;
        ybox = (image[i] >> IMGBITS & IMGMASK) - IMGMAX;
        zbox = (image[i] >> IMG2BITS) - IMGMAX;
        dx = x[i][0] + h[0]*xbox + h[5]*ybox + h[4]*zbox - xoriginal[i][0];
        dy = x[i][1] + h[1]*ybox + h[3]*zbox - xoriginal[i][1];
        dz = x[i][2] + h[2]*zbox - xoriginal[i][2];
        displace[i][0] = dx;
        displace[i][1] = dy;
        displace[i][2] = dz;
        displace[i][3] = sqrt(dx*dx + dy*dy + dz*dz);
      } else displace[i][0] = displace[i][1] =
               displace[i][2] = displace[i][3] = 0.0;
  }
}

/* ----------------------------------------------------------------------
   initialize one atom's storage values, called when atom is created
------------------------------------------------------------------------- */

void ComputeDisplaceAtom::set_arrays(int i)
{
  double **xoriginal = fix->astore;
  double **x = atom->x;
  xoriginal[i][0] = x[i][0];
  xoriginal[i][1] = x[i][1];
  xoriginal[i][2] = x[i][2];
}

/* ----------------------------------------------------------------------
   reset per-atom storage values, based on atom-style variable evaluation
   called by dump when dump_modify refresh is set
------------------------------------------------------------------------- */

void ComputeDisplaceAtom::refresh()
{
  if (atom->nmax > nvmax) {
    nvmax = atom->nmax;
    memory->destroy(varatom);
    memory->create(varatom,nvmax,"displace/atom:varatom");
  }

  input->variable->compute_atom(ivar,igroup,varatom,1,0);

  double **xoriginal = fix->astore;
  double **x = atom->x;
  imageint *image = atom->image;
  int nlocal = atom->nlocal;

  for (int i = 0; i < nlocal; i++)
    if (varatom[i]) domain->unmap(x[i],image[i],xoriginal[i]);
}

/* ----------------------------------------------------------------------
   memory usage of local atom-based array
------------------------------------------------------------------------- */

double ComputeDisplaceAtom::memory_usage()
{
  double bytes = (double)nmax*4 * sizeof(double);
  bytes += (double)nvmax * sizeof(double);
  return bytes;
}


==> SM_LOAA_LAMMPS_code/LOAA-src/compute_displace_atom.h <==
/* -*- c++ -*- ----------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   https://www.lammps.org/, Sandia National Laboratories
   LAMMPS development team: developers@lammps.org

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

#ifdef COMPUTE_CLASS
// clang-format off
ComputeStyle(displace/atom,ComputeDisplaceAtom);
// clang-format on
#else

#ifndef LMP_COMPUTE_DISPLACE_ATOM_H
#define LMP_COMPUTE_DISPLACE_ATOM_H

#include "compute.h"

namespace LAMMPS_NS {

class ComputeDisplaceAtom : public Compute {
 public:
  ComputeDisplaceAtom(class LAMMPS *, int, char **);
  ~ComputeDisplaceAtom() override;
  void init() override;
  void compute_peratom() override;
  void set_arrays(int) override;
  void refresh() override;
  double memory_usage() override;

 private:
  int nmax;
  double **displace;
  char *id_fix,*id_fix2;
  class FixStoreAtom *fix;
  class FixStoreGlobal *fix2;

  int refreshflag, ivar, nvmax;    // refresh option is enabled
  char *rvar;                      // for incremental dumps
  double *varatom;
};

}    // namespace LAMMPS_NS

#endif
#endif


==> SM_LOAA_LAMMPS_code/LOAA-src/pair_eam_loaa.cpp <==
// clang-format off
/* ----------------------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   https://www.lammps.org/, Sandia National Laboratories
   LAMMPS development team: developers@lammps.org

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

/* ----------------------------------------------------------------------
   Contributing author: Ron Miller
                        Carleton University
------------------------------------------------------------------------- */

#include "pair_eam_loaa.h"

#include "atom.h"
#include "comm.h"
#include "fix_store_atom.h"
#include "fix_store_global.h"
#include "modify.h"
#include "error.h"
#include "force.h"
#include "domain.h"
#include "memory.h"
#include "neighbor.h"
#include "neigh_list.h"
#include "potential_file_reader.h"
#include "update.h"

#include <cmath>
#include <cstring>

using namespace LAMMPS_NS;

PairEAMLOAA::PairEAMLOAA(LAMMPS *lmp)
  : PairEAM(lmp), PairEAMAlloy(lmp)
{

  single_enable = 0;
  restartinfo = 0;
  unit_convert_flag = utils::get_supported_conversions(utils::ENERGY);

  fpx=nullptr;
  rdfrad=nullptr;
  rdf=nullptr;
  cx=nullptr;
  cx2=nullptr;
  gfunc=nullptr;
  disp=nullptr;

  comm_forward = 4+atom->ntypes;
  comm_reverse = 1;


}

PairEAMLOAA::~PairEAMLOAA()
{
  memory->destroy(fpx);
  memory->destroy(rdfrad);
  memory->destroy(rdf);
  memory->destroy(cx);
  memory->destroy(cx2);
  memory->destroy(gfunc);
  memory->destroy(disp);

}
/* ----------------------------------------------------------------------
   allocate all arrays
------------------------------------------------------------------------- */

void PairEAMLOAA::allocate()
{

  if(!allocated) PairEAM::allocate();


  memory->create(rho,nmax,"pair:rho");
  memory->create(fp,nmax,"pair:fp");
  memory->create(fpx,nmax,atom->ntypes+1,"pair:fpx");
  memory->create(disp,nmax,3,"pair:disp");
  memory->create(numforce,nmax,"pair:numforce");

}

/*----------------------------------------------------------------------------------------------------*/
void PairEAMLOAA::compute(int eflag, int vflag)
{
  int i,j,ii,jj,m,m0,inum,jnum,ga,gb,irdf,isp,ispike,binm,binp,ibin,jbin;
  double xtmp,ytmp,ztmp,delx,dely,delz,evdwl,fpair,d0[3];
  double rsq,r,r0,p,p0,rhoip,rhojp,z2,z2p,recip,phip,psip,phi,phi1,rho1,fp1,fpsum,rhop1;
  double rhogb,rhogbp;
  double rsq0,del0[3],gvalue,tol=1.e-8,R0,vterm;
  double *coeff;
  int *ilist,*jlist,*numneigh,**firstneigh;
  int debug=0;
  FILE * pFile;


  //
  // compute by ignoring type and using LOAA G-functions
  //

  evdwl = 0.0;
  ev_init(eflag,vflag);

  // grow energy and fp arrays if necessary
  // need to be atom->nmax in length

  if (atom->nmax > nmax) {
    memory->destroy(rho);
    memory->destroy(fp);
    memory->destroy(fpx);
    memory->destroy(disp);
    memory->destroy(numforce);
    nmax = atom->nmax;
    memory->create(rho,nmax,"pair:rho");
    memory->create(fp,nmax,"pair:fp");
    memory->create(fpx,nmax,atom->ntypes+1,"pair:fpx");
    memory->create(disp,nmax,3,"pair:disp");
    memory->create(numforce,nmax,"pair:numforce");
  }

  double **x = atom->x;
  double **f = atom->f;
  int *type = atom->type;
  int ntypes = atom->ntypes;
  int natoms = atom->natoms;
  int nlocal = atom->nlocal;
  int nall = nlocal + atom->nghost;
  int newton_pair = force->newton_pair;
  int beyond_rhomax = 0;


  if(NewAtoms) {
    NewAtoms=0;
    if(comm->me==0) fmt::print(screen,"Setting up G-Function from RDFs.\n");

    if(comm->me==0)
      for (ga=1;ga<=ntypes;ga++)  fmt::print(screen,"Concentration of type {} is {}.\n",ga,cx[ga]);

    for(int ga=1;ga<=ntypes;ga++){
      for (int gb=1;gb<=ga;gb++){
	cx2[type2z2r[ga][gb]]=cx[ga]*cx[gb];
      }
    }

    if(debug){
      FILE* fp=fopen("rdf.plt","w");
      for (ga=1;ga<=ntypes;ga++){
	for (gb=ga;gb<=ntypes;gb++){
	  irdf=type2z2r[ga][gb];
	  fprintf(fp,"ZONE T=\"%i %i\"\n",ga,gb);	  
	  for (i=1;i<=nspike;i++){
	    fprintf(fp,"%f %f \n",rdfrad[i],rdf[irdf][i]);
	  }
	}
      }
      fclose(fp);
    }

    // compute G(R)
    memory->destroy(gfunc);
    memory->create(gfunc, nrdf, nspike + 1, "pair:gfunc");

    for (i=1;i<=nspike;i++){
      double denom=0;
      for (ga=1;ga<=ntypes;ga++){
	for (gb=1;gb<=ntypes;gb++){
	  irdf=type2z2r[ga][gb];
	  denom=denom+cx2[irdf]*rdf[irdf][i];
	}
      }
      for (ga=1;ga<=ntypes;ga++){
	for (gb=ga;gb<=ntypes;gb++){
	  irdf=type2z2r[ga][gb];
	  if(denom<tol){
	    gfunc[irdf][i]= 0.;
	  } else{
	    gfunc[irdf][i]= cx2[irdf]*rdf[irdf][i]/denom;
	  }
	}
      }
    }

    if(comm->me==0) fmt::print(screen,"{} spikes found in the RDFS.\n",nspike);

  }



  char word[15];
  strcpy(word,"loaa_BOX_STORE");

  FixStoreGlobal *fix = dynamic_cast<FixStoreGlobal *>(modify->get_fix_by_id(word));
  if (!fix)
    error->all(FLERR,"\"compute loaa all displace/atom\" must be executed first to define the reference configuration");

  h0_inv[0]=fix->vstore[0];
  h0_inv[1]=fix->vstore[1];
  h0_inv[2]=fix->vstore[2];
  h0_inv[3]=fix->vstore[3];
  h0_inv[4]=fix->vstore[4];
  h0_inv[5]=fix->vstore[5];
  h0[0]=fix->vstore[6];
  h0[1]=fix->vstore[7];
  h0[2]=fix->vstore[8];
  h0[3]=fix->vstore[9];
  h0[4]=fix->vstore[10];
  h0[5]=fix->vstore[11];
  xprd0=fix->vstore[12];
  yprd0=fix->vstore[13];
  zprd0=fix->vstore[14];
  boxlo0[0]=fix->vstore[15];
  boxlo0[1]=fix->vstore[16];
  boxlo0[2]=fix->vstore[17];

  UpdateDisplacements();

  comm_stage=1;
  comm->forward_comm(this);

  inum = list->inum;
  ilist = list->ilist;
  numneigh = list->numneigh;
  firstneigh = list->firstneigh;

  // zero out density

  if (newton_pair) {
    for (i = 0; i < nall; i++) rho[i] = 0.0;
  } else for (i = 0; i < nlocal; i++) rho[i] = 0.0;

  // rho = density at each atom
  // loop over neighbors of my atoms

  for (ii = 0; ii < inum; ii++) {
    i = ilist[ii];
    xtmp = x[i][0];
    ytmp = x[i][1];
    ztmp = x[i][2];
    jlist = firstneigh[i];
    jnum = numneigh[i];

    for (jj = 0; jj < jnum; jj++) {
      j = jlist[jj];
      j &= NEIGHMASK;

      delx = xtmp - x[j][0];
      dely = ytmp - x[j][1];
      delz = ztmp - x[j][2];
      rsq = delx*delx + dely*dely + delz*delz;

      if (rsq < cutforcesq) {
        p = sqrt(rsq)*rdr + 1.0;
        m = static_cast<int> (p);
        m = MIN(m,nr-1);
        p -= m;
        p = MIN(p,1.0);
	for(ga=1;ga<=ntypes;ga++){
	  // this assumes each type has one rho(r) function - ok for eam, maybe not perfectly general?
	  coeff = rhor_spline[type2rhor[ga][1]][m];
	  rho1=cx[ga]*(((coeff[3]*p + coeff[4])*p + coeff[5])*p + coeff[6]);
	  rho[i] += rho1;
	  if (newton_pair || j < nlocal){
	    rho[j] += rho1;
	  }
	}
      }
    }
  }

  // communicate and sum densities

  if (newton_pair) comm->reverse_comm(this);


  // fp = derivative of embedding energy at each atom
  // phi = embedding energy at each atom
  // if rho > rhomax (e.g. due to close approach of two atoms),
  //   will exceed table, so add linear term to conserve energy

  for (ii = 0; ii < inum; ii++) {
    i = ilist[ii];
    p = rho[i]*rdrho + 1.0;
    m = static_cast<int> (p);
    m = MAX(1,MIN(m,nrho-1));
    p -= m;
    p = MIN(p,1.0);
    phi1=0;
    fpsum=0;
    for (ga=1;ga<=ntypes;ga++){
      coeff = frho_spline[type2frho[ga]][m];
      fpx[i][ga]=((coeff[0]*p + coeff[1])*p + coeff[2]);
      fp1= cx[ga]*fpx[i][ga];
      fpsum+=fp1;
      if (eflag) {
	phi1 += cx[ga]*(((coeff[3]*p + coeff[4])*p + coeff[5])*p + coeff[6]);
	if (rho[i] > rhomax) {
	  phi1 += fp1 * (rho[i]-rhomax);
	  beyond_rhomax = 1;
	}
	// as far as I can tell, scale doesn't do anything - but I am not sure.  for now assume it is always 1.
	//	phi1 *= scale[type[i]][type[i]];
      }
    }

    fp[i] = fpsum;
    if (eflag) {
      phi = phi1;
      if (eflag_global) eng_vdwl += phi;
      if (eflag_atom) eatom[i] += phi;
    }
  }
  // communicate derivative of embedding function

  comm_stage=2;
  comm->forward_comm(this);
  embedstep = update->ntimestep;

  // compute forces on each atom
  // loop over neighbors of my atoms

  int gflag=0;
  int gzeroflag=0;
  int nprint=0;

  for (ii = 0; ii < inum; ii++) {
    i = ilist[ii];
    xtmp = x[i][0];
    ytmp = x[i][1];
    ztmp = x[i][2];

    jlist = firstneigh[i];
    jnum = numneigh[i];
    numforce[i] = 0;

      for (jj = 0; jj < jnum; jj++) {
      j = jlist[jj];
      j &= NEIGHMASK;

      delx = xtmp - x[j][0];
      dely = ytmp - x[j][1];
      delz = ztmp - x[j][2];
      rsq = delx*delx + dely*dely + delz*delz;

      if (rsq < cutforcesq) {

	d0[0] = delx - (disp[i][0] - disp[j][0]);
	d0[1] = dely - (disp[i][1] - disp[j][1]);
	d0[2] = delz - (disp[i][2] - disp[j][2]);
	update_Fx_inv(domain->triclinic,d0,del0);


	rsq0 = del0[0]*del0[0] + del0[1]*del0[1] + del0[2]*del0[2];

        ++numforce[i];
        r = sqrt(rsq);
        p = r*rdr + 1.0;
        m = static_cast<int> (p);
        m = MIN(m,nr-1);
        p -= m;
        p = MIN(p,1.0);

	r0=sqrt(rsq0);
	ispike=-1;
	for(isp=1;isp<=nspike;isp++){
	  if(fabs(r0-rdfrad[isp])<dbin){
	    ispike=isp;
	    break;
	  }
	}
	if(ispike==-1){
	  printf("%i %f %f %f \n%i %f %f %f\n%f %i\n",i,x[i][0],x[i][1],x[i][2],j,x[j][0],x[j][1],x[j][2],r0,m0);
	  printf("%i %f %f %f \n%i %f %f %f\n%f %i\n",i,disp[i][0],disp[i][1],disp[i][2],j,disp[j][0],disp[j][1],disp[j][2],r0,m0);
	  error->one(FLERR, "Reference positions of atoms do not agree with the RDFs provided");
	}

        // rhoip = derivative of (density at atom j due to atom i)
        // rhojp = derivative of (density at atom i due to atom j)
        // phi = pair potential energy
        // phip = phi'
        // z2 = phi * r
        // z2p = (phi * r)' = (phi' r) + phi
        // psip needs both fp[i] and fp[j] terms since r_ij appears in two
        //   terms of embed eng: Fi(sum rho_ij) and Fj(sum rho_ji)
        //   hence embed' = Fi(sum rho_ij) rhojp + Fj(sum rho_ji) rhoip
        // scale factor can be applied by thermodynamic integration

	rhop1=0;
	for (ga=1;ga<=ntypes;ga++){
	  coeff = rhor_spline[type2rhor[ga][1]][m];

	  rhop1 += cx[ga]*((coeff[0]*p + coeff[1])*p + coeff[2]);
	}
	rhoip = rhop1;
	rhojp = rhop1;
        recip = 1.0/r;
	
	phi=0.e0;
	phip=0.e0;
	
	
	// this loop is the only difference after adding the d_embed terms 
	   
	for(ga=1;ga<=ntypes;ga++){
	  for(gb=1;gb<=ntypes;gb++){
	    gvalue = cx[ga]*cx[gb];
	    irdf=type2z2r[ga][gb];
	    gvalue = gfunc[irdf][ispike]-gvalue;
	    coeff = rhor_spline[type2rhor[gb][1]][m];
	    rhogb = (((coeff[3]*p + coeff[4])*p + coeff[5])*p + coeff[6]);
	    rhogbp = (coeff[0]*p + coeff[1])*p + coeff[2];
	    phi = phi +   (fpx[i][ga] + fpx[j][ga])*rhogb*gvalue;
	    phip = phip + (fpx[i][ga] + fpx[j][ga])*rhogbp*gvalue;
	  }
	}

	// end of new part after adding the d_embed terms
	

	for(ga=1;ga<=ntypes;ga++){
	  for(gb=1;gb<=ntypes;gb++){
	    irdf=type2z2r[ga][gb];
	    gvalue = gfunc[irdf][ispike];
	    if(gvalue>tol){
	      coeff = z2r_spline[irdf][m];
	      z2p = (coeff[0]*p + coeff[1])*p + coeff[2];
	      z2 = ((coeff[3]*p + coeff[4])*p + coeff[5])*p + coeff[6];
	      phi1 = z2*recip;
	      phi = phi + phi1*gvalue;
	      phip = phip + (z2p*recip - phi1*recip)*gvalue;
	    }
	  }
	}
	psip = fp[i]*rhojp + fp[j]*rhoip + phip;
	//        fpair = -scale[itype][jtype]*psip*recip;
	fpair = -psip*recip;


        f[i][0] += delx*fpair;
        f[i][1] += dely*fpair;
        f[i][2] += delz*fpair;
        if (newton_pair || j < nlocal) {
          f[j][0] -= delx*fpair;
          f[j][1] -= dely*fpair;
          f[j][2] -= delz*fpair;
        }

	//        if (eflag) evdwl = scale[itype][jtype]*phi;
	if (eflag) evdwl = phi;
        if (evflag) ev_tally(i,j,nlocal,newton_pair,evdwl,0.0,fpair,delx,dely,delz);
      }
    }
  }


  if (eflag && (!exceeded_rhomax)) {
    MPI_Allreduce(&beyond_rhomax, &exceeded_rhomax, 1, MPI_INT, MPI_SUM, world);
    if (exceeded_rhomax) {
      if (comm->me == 0)
        error->warning(FLERR,
                       "A per-atom density exceeded rhomax of EAM potential table - "
                       "a linear extrapolation to the energy was made");
    }
  }
  if (gflag) {
    if (comm->me == 0)
      error->warning(FLERR,
		     "Interpolation went past the end of the RDF range");
  }
  if (gzeroflag) {
    if (comm->me == 0)
      error->warning(FLERR,
		     "Gvalue of zero is unusual - incorrect RDF for this configuration?");
  }
  if (vflag_fdotr) virial_fdotr_compute();
}
/* --------------------------------------------------------------------- */
/* ---------------------------------------------------------------------- */

void PairEAMLOAA::coeff(int narg, char **arg)
{
  int loaa_allocated=allocated;
  int ntypes=atom->ntypes;

  if (narg != 3 + 2*ntypes)
    error->all(FLERR, "Invalid pair_coeff command.  Must include 2 file names (potentials and RDFs),\n a mapping for all element types, and concentrations for ntypes-1 types");

  PairEAMAlloy::coeff(narg - ntypes, arg);

  if (!loaa_allocated) allocate();
  // Make sure the EAM file is a LOAA-EAM alloy.
  if (setfl->nelements < 2)
    error->all(FLERR,"The EAM file must contain at least 2 elements to be used with the eam/loaa pair style.");
  read_rdf(arg[narg - ntypes]);

  // store concentrations
  memory->destroy(cx);
  memory->destroy(cx2);
  memory->create(cx,ntypes+1,"loaa:conc");
  memory->create(cx2,ntypes*(ntypes+1)/2,"loaa:conc2");
  cx[ntypes]=1.0;
  for(int i=1;i<ntypes;i++) {
    cx[i]=utils::numeric(FLERR,arg[3+ntypes+i],true,lmp);
    if(cx[i]>1.0||cx[i]<0.0)  error->all(FLERR, "Concentration of type {} must be between 0 and 1",i);
    cx[ntypes]-=cx[i];
  }
  if(cx[ntypes]<0.0)  error->all(FLERR, "Concentrations of types add up to more than 1.0");

}

/* ----------------------------------------------------------------------
   Reads in the h(x) polynomial coefficients
------------------------------------------------------------------------- */

void PairEAMLOAA::read_rdf(char *filename)
{
  if (comm->me == 0) {

    PotentialFileReader reader(lmp, filename, "rdf", unit_convert_flag);
    reader.ignore_comments(0);

    try {
      // first line of rdf file is a title, echoed back
      // 2nd and 3rd lines are ignored (can be used for notes).

      char *line = reader.next_line();
      fmt::print(screen,"reading RDF file: {}\n",line);
      line = reader.next_line();
      line = reader.next_line();
      ValueTokenizer values = reader.next_values(2);
      nspike   = values.next_int();
      dbin = values.next_double();
      dbin2 =0.5*dbin;
      double alat = values.next_double();
      nrdf = setfl->nelements * (setfl->nelements+1) / 2;
      memory->create(rdfrad,nspike + 1, "pair:rdfrad");
      memory->create(rdf, nrdf, nspike + 1, "pair:rdf");

      //rdfs are all stored on the same grid of uniform bins, which must start from 0.0. Order is
      // 1-1 2-1 2-2 3-1 3-2 3-3 etc.

      reader.next_dvector(&rdfrad[1], nspike);
      for(int i=1;i<=nspike;i++) rdfrad[i]*=alat;
      for (int i = 0; i < nrdf; i++) {
	  reader.next_dvector(&rdf[i][1], nspike);
      }

    } catch (TokenizerException &e) {
      error->one(FLERR, e.what());
    }
  }

  MPI_Bcast(&nspike, 1, MPI_INT, 0, world);
  MPI_Bcast(&nrdf, 1, MPI_INT, 0, world);
  MPI_Bcast(&dbin, 1, MPI_DOUBLE, 0, world);

  if(comm->me != 0) {
    memory->create(rdfrad,nspike + 1, "pair:rdfrad");
    memory->create(rdf, nrdf, nspike + 1, "pair:rdf");
  }

  // broadcast rdf data
  MPI_Bcast(&rdfrad[1], nspike, MPI_DOUBLE, 0, world);
  for (int i = 0; i < nrdf; i++) {MPI_Bcast(&rdf[i][1], nspike, MPI_DOUBLE, 0, world); }


}


int PairEAMLOAA::pack_forward_comm(int n, int *list, double *buf, int pbc_flag, int *pbc)
{
  int i,j,k,m;
  double dx,dy,dz;

  m = 0;
  if(comm_stage==1){
    for (i = 0; i < n; i++) {
      j = list[i];
      buf[m++] = fp[j];
      buf[m++] = disp[j][0];
      buf[m++] = disp[j][1];
      buf[m++] = disp[j][2];
      for (k =1; k<=atom->ntypes;k++){
	buf[m++] = fpx[j][k];
      }
    }
  }else{
    for (i = 0; i < n; i++) {
      j = list[i];
      buf[m++] = fp[j];
      for (k =1; k<=atom->ntypes;k++){
	buf[m++]=fpx[j][k];
      }	    
    }
  }

  return m;
}

/* ---------------------------------------------------------------------- */

void PairEAMLOAA::unpack_forward_comm(int n, int first, double *buf)
{
  int i,j,m,last;
  m = 0;
  last = first + n;
  for (i = first; i < last; i++){
    if(comm_stage==1){
      fp[i] = buf[m++];
      disp[i][0] = buf[m++];
      disp[i][1] = buf[m++];
      disp[i][2] = buf[m++];
      for (j =1; j<=atom->ntypes;j++){
	fpx[i][j] = buf[m++];
      }
    }else{
      fp[i] = buf[m++];
      for (j =1; j<=atom->ntypes;j++){
	fpx[i][j] = buf[m++];
      }	    
    }
  }
}

/* ---------------------------------------------------------------------- */
/* ----------------------------------------------------------------------
   memory usage of local atom-based arrays
------------------------------------------------------------------------- */

double PairEAMLOAA::memory_usage()
{
  double bytes = (double)maxeatom * sizeof(double);
  bytes += (double)maxvatom*6 * sizeof(double);
  bytes += (double)2 * nmax * sizeof(double);
  bytes += (double)3 * nmax * sizeof(double);
  return bytes;
}

/* ---------------------------------------------------------------------------------------------------- */

void PairEAMLOAA::UpdateDisplacements()
{
  int i;
  int nlocal = atom->nlocal;

  char word[19];
  strcpy(word,"loaa_COMPUTE_STORE");
  FixStoreAtom *fix = dynamic_cast<FixStoreAtom *>(modify->get_fix_by_id(word));
  if (!fix)
    error->all(FLERR,"\"compute loaa all displace/atom\" must be executed first to define the reference configuration");

  double **x0 = fix->astore;
  double **x = atom->x;
  int *mask = atom->mask;
  imageint *image = atom->image;

  double *h = domain->h;
  double xprd = domain->xprd;
  double yprd = domain->yprd;
  double zprd = domain->zprd;
  double *boxlo = domain->boxlo;

  double xf[3];

  int xbox,ybox,zbox;


  // disp = displacement of atom from original position
  // original unwrapped position is stored by fix
  // for triclinic, need to unwrap current atom coord via h matrix



  if (domain->triclinic == 0) {
    for (int i = 0; i < nlocal; i++){
      update_Fx(domain->triclinic,x0[i],xf);

      xbox = (image[i] & IMGMASK) - IMGMAX;
      ybox = (image[i] >> IMGBITS & IMGMASK) - IMGMAX;
      zbox = (image[i] >> IMG2BITS) - IMGMAX;

      disp[i][0] = x[i][0] + xbox*xprd - xf[0] - boxlo[0];
      disp[i][1] = x[i][1] + ybox*yprd - xf[1] - boxlo[1];
      disp[i][2] = x[i][2] + zbox*zprd - xf[2] - boxlo[2];
    }
  }
  else {
    for (int i = 0; i < nlocal; i++){

      update_Fx(domain->triclinic,x0[i],xf);

      xbox = (image[i] & IMGMASK) - IMGMAX;
      ybox = (image[i] >> IMGBITS & IMGMASK) - IMGMAX;
      zbox = (image[i] >> IMG2BITS) - IMGMAX;

      disp[i][0] = x[i][0] + h[0]*xbox + h[5]*ybox + h[4]*zbox - xf[0] - boxlo[0];
      disp[i][1] = x[i][1] + h[1]*ybox + h[3]*zbox - xf[1] - boxlo[1];
      disp[i][2] = x[i][2] + h[2]*zbox - xf[2] - boxlo[2];
    }
  }
}
/*----------------------------------------------------------------------------------------------------*/
void PairEAMLOAA::update_Fx(int tri,double* x0,double *Fx)
{
  // compute Fx=F*(x0-D) where is is the lower corner of the periodic domain
  // need to test this for triclinic case!

  double *h = domain->h;
  double xprd = domain->xprd;
  double yprd = domain->yprd;
  double zprd = domain->zprd;
  double Hx[3],del[3];


  del[0]=x0[0]-boxlo0[0];
  del[1]=x0[1]-boxlo0[1];
  del[2]=x0[2]-boxlo0[2];

  if(tri==0){
    Fx[0]=(del[0])*xprd/xprd0;
    Fx[1]=(del[1])*yprd/yprd0;
    Fx[2]=(del[2])*zprd/zprd0;
  }else{

    Hx[0] = h0_inv[0]*del[0] + h0_inv[5]*del[1] + h0_inv[4]*del[2];
    Hx[1] =                    h0_inv[1]*del[1] + h0_inv[3]*del[2];
    Hx[2] =                                       h0_inv[2]*del[2];

    Fx[0] = h[0]*Hx[0] + h[5]*Hx[1] + h[4]*Hx[2];
    Fx[1] =              h[1]*Hx[1] + h[3]*Hx[2];
    Fx[2] =                           h[2]*Hx[2];
  }
}
/*----------------------------------------------------------------------------------------------------*/
void PairEAMLOAA::update_Fx_inv(int tri,double* x,double *Fx)
{
  // compute Fx=F_inv*x
  // need to test this for triclinic case!

  double *h_inv = domain->h_inv;
  double xprd = domain->xprd;
  double yprd = domain->yprd;
  double zprd = domain->zprd;
  double Hx[3],del[3];


  if(tri==0){
    Fx[0]=x[0]*xprd0/xprd;
    Fx[1]=x[1]*yprd0/yprd;
    Fx[2]=x[2]*zprd0/zprd;
  }else{

    Hx[0] = h_inv[0]*x[0] + h_inv[5]*x[1] + h_inv[4]*x[2];
    Hx[1] =                 h_inv[1]*x[1] + h_inv[3]*x[2];
    Hx[2] =                               h_inv[2]*x[2];

    Fx[0] = h0[0]*Hx[0] + h0[5]*Hx[1] + h0[4]*Hx[2];
    Fx[1] =               h0[1]*Hx[1] + h0[3]*Hx[2];
    Fx[2] =                             h0[2]*Hx[2];
  }
}


==> SM_LOAA_LAMMPS_code/LOAA-src/pair_eam_loaa.h <==
/* -*- c++ -*- ----------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

#ifdef PAIR_CLASS
// clang-format off
PairStyle(eam/loaa,PairEAMLOAA);
// clang-format on
#else

#ifndef LMP_PAIR_EAM_LOAA_H
#define LMP_PAIR_EAM_LOAA_H

#include "pair_eam_alloy.h"

namespace LAMMPS_NS {

class PairEAMLOAA : public PairEAMAlloy
{
public:
  /// Constructor.
  PairEAMLOAA(class LAMMPS*);

  /// Destructor.
  virtual ~PairEAMLOAA() override;

  virtual void allocate() override;

  /// Calculates the energies and forces for all atoms in the system.
  virtual void compute(int, int) override;

  /// This is for MPI communication with neighbor nodes.
  int pack_forward_comm(int, int *, double *, int, int *) override;
  void unpack_forward_comm(int, int, double *) override;

  /// Reports the memory usage of this pair style to LAMMPS.
  double memory_usage() override;

  /// Parses the pair_coeff command parameters for this pair style.
  void coeff(int, char **) override;

  void *extract(const char *, int &) override { return nullptr; }


 protected:

  double dbin,dbin2;
  double **gfunc,*rdfrad,**rdf,**fpx;
  int nrdf,nspike;

  /// compute latest displacements after removing effect of box shape change
  void UpdateDisplacements();
  void update_Fx(int, double *, double *);
  void update_Fx_inv(int, double *, double *);


  void read_rdf(char *);

  int comm_stage;


  int NewAtoms=1,AA_mode=0,ref_LOAA=0;
  double *cx,*cx2;

  double h0_inv[6],h0[6],xprd0,yprd0,zprd0,boxlo0[3];

  // per-atom arrays

  double **disp;

  // Evaluation functions:

  // This structure specifies an entry in one of the EAM spline tables
  // and the corresponding floating point part.
  typedef struct {
    int m;
    double p;
  } EAMTableIndex;

  // Converts a radius value to an index value to be used in a spline table lookup.
  inline EAMTableIndex radiusToTableIndex(double r) const {
    EAMTableIndex index;
    index.p = r*rdr + 1.0;
    index.m = static_cast<int>(index.p);
    index.m = index.m <= (nr-1) ? index.m : (nr-1);
    index.p -= index.m;
    index.p = index.p <= 1.0 ? index.p : 1.0;
    return index;
  };

  // Converts a density value to an index value to be used in a spline table lookup.
  inline EAMTableIndex rhoToTableIndex(double rho) const {
    EAMTableIndex index;
    index.p = rho*rdrho + 1.0;
    index.m = static_cast<int>(index.p);
    index.m = index.m <= (nrho-1) ? index.m : (nrho-1);
    index.p -= index.m;
    index.p = index.p <= 1.0 ? index.p : 1.0;
    return index;
  };

  // Computes the derivative of rho(r)
  inline double RhoPrimeOfR(const EAMTableIndex& index, int itype, int jtype) const {
    const double* coeff = rhor_spline[type2rhor[itype][jtype]][index.m];
    return (coeff[0]*index.p + coeff[1])*index.p + coeff[2];
  };

  // Computes rho(r)
  inline double RhoOfR(const EAMTableIndex& index, int itype, int jtype) const {
    const double* coeff = rhor_spline[type2rhor[itype][jtype]][index.m];
    return ((coeff[3]*index.p + coeff[4])*index.p + coeff[5])*index.p + coeff[6];
  };

  // Computes the derivative of F(rho)
  inline double FPrimeOfRho(const EAMTableIndex& index, int itype) const {
    const double* coeff = frho_spline[type2frho[itype]][index.m];
    return (coeff[0]*index.p + coeff[1])*index.p + coeff[2];
  };

  // Computes F(rho)
  inline double FofRho(const EAMTableIndex& index, int itype) const {
    const double* coeff = frho_spline[type2frho[itype]][index.m];
    return ((coeff[3]*index.p + coeff[4])*index.p + coeff[5])*index.p + coeff[6];
  };

  // Computes the derivative of z2(r)
  inline double Z2PrimeOfR(const EAMTableIndex& index, int itype, int jtype) const {
    const double* coeff = z2r_spline[type2z2r[itype][jtype]][index.m];
    return (coeff[0]*index.p + coeff[1])*index.p + coeff[2];
  };

  // Computes z2(r)
  inline double Z2OfR(const EAMTableIndex& index, int itype, int jtype) const {
    const double* coeff = z2r_spline[type2z2r[itype][jtype]][index.m];
    return ((coeff[3]*index.p + coeff[4])*index.p + coeff[5])*index.p + coeff[6];
  };

  // Computes pair potential V_ij(r).
  inline double PhiOfR(const EAMTableIndex& index, int itype, int jtype, const double oneOverR) const {
    // phi = pair potential energy
    // z2 = phi * r
    const double* coeff = z2r_spline[type2z2r[itype][jtype]][index.m];
    const double z2 = ((coeff[3]*index.p + coeff[4])*index.p + coeff[5])*index.p + coeff[6];
    return z2 * oneOverR;
  };

  // Computes pair potential V_ij(r) and its derivative.
  inline double PhiOfR(const EAMTableIndex& index, int itype, int jtype, const double oneOverR, double& phid) const {
    // phi = pair potential energy
    // phip = phi'
    // z2 = phi * r
    // z2p = (phi * r)' = (phi' r) + phi
    const double* coeff = z2r_spline[type2z2r[itype][jtype]][index.m];
    const double z2p = (coeff[0]*index.p + coeff[1])*index.p + coeff[2];
    const double z2 = ((coeff[3]*index.p + coeff[4])*index.p + coeff[5])*index.p + coeff[6];
    const double phi = z2 * oneOverR;
    phid = z2p * oneOverR - phi * oneOverR;
    return phi;
  };

  // Parameters

  // h() polynomial function coefficients
  double* hcoeff;
  // The number of coefficients in the polynomial.
  int nhcoeff;

  // This specifies the calculation stage to let the pack/unpack communication routines know
  // which data to exchange.
  int communicationStage;
};

}


#endif
#endif

